Front propagation of a sexual population with evolution of dispersion: a formal analysis

The adaptation of biological species to their environment depends on their traits. When various biological processes occur (survival, reproduction, migration, etc.), the trait distribution may change with respect to time and space. In the context of invasions, when considering the evolution of a heritable trait that encodes the dispersive ability of individuals, the trait distribution develops a particular spatial structure that leads to the acceleration of the front propagation. That phenomenon is known as spatial sorting. Many biological examples can be cited like the bush cricket in Britain, the cane toad invasion in Australia or the common myna one in South Africa. Adopting this framework, recent mathematical studies have led to highlight the influence of the reproductive mode on the front propagation. Asexual populations have been shown to spread with an asymptotic rate of t 3/2 in a minimal reactiondiffusion model, whereas the analogous rate for sexual populations is of t 5/4 (where t denotes the time). However, the precise description of the behaviour of the front propagation in the sexual case is still an open question. The aim of this paper is to give precise approximations for large times of its position, as well as some features of the local trait distribution at the front. To do so, we solve explicitly the asymptotic problem derived formally. Numerical simulations are shown to confirm these calculations.

==> Supplementaries/cemracs_sex.m <==
function [F,rho,xlimi] = scheme(r1,K,r2,lambda,f0,dx,xmax,dth,thmax,dt,Tmax)

%%% Model parameters
% r1 = competition rate (positive number)
% K = carrying capacity (positive number)
% r2 = rate of reproduction (positive number)
% lambda = Standard deviation (positive number)
% f0 = initial phenotypic distribution (function with two parameters (x and theta))

%%% Simulations parameters
% dx = spatial step
% xmax = maximum of the space mesh
% dth = phenotypic step
% thmax = maximum phenotype
% dt = time step
% Tmax = final time

Nt=length(dt:dt:Tmax) % Number of iterations
Vx=0:dx:xmax; % Discretisation of the space
Nx=length(Vx); 

Vth=1:dth:thmax; % Discretisation of the phenotypic space
Nth=length(Vth);
Dth=diag(Vth); % Diagonal matrix of the discretisation of the phenotypic space

[Mth,Mx]=meshgrid(Vth,Vx);



%%% _______ Save location

nomrep=['Simulations_r1_' num2str(r1) '_K_' num2str(K) '_r2_' num2str(r2) '_lambda_au_carre_' num2str(lambda^2)];
try
    cd(nomrep);
    cd ..
catch
    mkdir(nomrep)
end



%%% _______ Sexual reproduction kernel

funG=@(th) (1/sqrt(2*pi*lambda^2))*exp(-th.^2/(2*lambda^2));

% Computation of the matrix G_theta
Maux=(repmat(Vth,Nth,1)+(repmat(Vth,Nth,1))')/2;
for i=1:Nth
	Mthconv(:,:,i)=Vth(i)-Maux;
end
Gth=funG(Mthconv);



%%% _______ Matrix of the discrete Laplacian with respect to x, with Neumann boundary condition at x=0

AxN=-2*eye(Nx,Nx)+diag(ones(1,Nx-1),1)+diag(ones(1,Nx-1),-1);
AxN(1,1)=-1;
AxN=AxN/(dx^2);



%%% _______ Initial computations

t=0;
F=f0(Mx,Mth);

rho_without_dth=sum(F,2); % Computation of rho (without dtheta in the formula).
% It is used when we divide by rho. This trick is to minimiese the
% numerical errors.

rho=rho_without_dth*dth;
Drho=diag(rho);

    
% Computation of the front position
thresh=0.1;
xlimi=NaN(1,Nt+1);
[M,I]=min(abs(rho-thresh));
xlimi(1) = Vx(I(1));

%%% Iterations

for it=1:Nt
    clc
    [num2str(it) '__' num2str(floor(it*100/Nt)) '%']
    filename=[nomrep '/it_' num2str(it) '.mat'];
    
    Matreprod=[];
    for k=1:Nth
        % Computations of the vectors V^k
        Matreprod=[Matreprod diag(F*Gth(:,:,k)*F'*dth)]; 
    end
    for i=1:Nx
        % Dividing by the quantity ''rho'' if it is not null
        if rho(i)>0
            Matreprod(i,:)=Matreprod(i,:)/rho_without_dth(i);
        else
            Matreprod(i,:)=0;
        end
    end
    
    % Explicit Euler Scheme
    F=F+dt*(AxN*F*Dth+r1*(F-Drho*F/K)+r2*(Matreprod-F));
    
    rho_without_dth=sum(F,2);
    rho=rho_without_dth*dth;
    Drho=diag(rho);

    % Computation of the front position
    [M,I]=min(abs(rho-thresh));
    xlimi(it+1) = I(1);

    if mod(it,100)==0
        save(filename,'F','rho');
    end
end


    
filename2=[nomrep '/xlimi'];
save(filename2,'xlimi');
end
